Heavy-quark pair production at lepton colliders at NNNLO in QCD

We compute the total cross-section and invariant mass distribution for heavy-quark pair production in $e^+e^-$ annihilation at the next-to-next-to-next-to-leading order in QCD. The obtained results are expressed as piecewise functions defined by several deeply expanded power series, facilitating a rapid numerical evaluation. Utilizing top-pair production at a collision energy of 500 GeV as a benchmark, we observe a correction of approximately $0.1\%$ for the total cross-section and around $10\%$ for the majority of the invariant mass distribution range. These results play a crucial role in significantly reducing theoretical uncertainty: the scale dependence has been diminished to $0.06\%$ for the total cross-section and to $5\%$ for the invariant mass distribution. This reduction of uncertainty meets the stringent requirements of future lepton colliders.

==> HeavyQuarkXSection.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
BeginPackage["HeavyQuarkXSection`"];


(* ::Input::Initialization:: *)
HQInitialize::usage = "HQInitialize[] Prepare piewise function for heavy-quark production cross sections.";
HQInputParameter::usage="HQInputParameter[CurrentType] determine charge(unit e) and mass(unit GeV) of the CurrentType heavy-quark. User is free to modify this function to choose a different input parameter for heavy-quark";
HQXSection::usage="HQXSection[HeavyQuarkType, CurrentOrder, CurrentType, nsQ, mhat, Lmu2] returns the \"nsQ\" part of \"CurrentType\" contribution of the \"CurrentOrder\" QCD correction in the expansion parameter alpha_s for \"HeavyQuarkType\"  heavy-quark production cross section at given value of \"mhat\" and \"Lmu2\". Possible \"HeavyQuarkType\" are \"Charm\", \"Bottom\" and \"Top\". Possible \"CurrentOrder\" are \"LO\",\"NLO\",\"N2LO\" and \"N3LO\". Possible \"CurrentType\" are \"gamma\",\"gammaZ0\", \"Z0\" and \"All\" with \"gammaZ0\" containing already the \"Z0gamma\"-exchanged counterpart (namely it contains \"gammaZ0\"+\"Z0gamma\"), and \"All\" is the summation of the \"gamma\", \"gammaZ0\", \"Z0\" contribution. Possible \"nsQ\" are \"NS\" and \"S\" which denotes non-singlet and singlet part respectively. NOTE that for \"Bottom\" and \"Charm\", \"CurrentType\" and \"nsQ\" can only be set as \"gamma\" and \"NS\". See e.g. \"?mhat\" for symbol definitions.";

\[Alpha]::usage = "electromagnetic coupling constant";
\[Alpha]s::usage = "QCD strong coupling constant";
mhat::usage = 
"mhat = 4 m^2/s, where m is the heavy-quark mass and s is the center-of-mass energy.";
Lmu2::usage  =
"Lmu2 = Log[mu^2/s], where mu denotes the renormalization scale and s is the center-of-mass energy";


$HQXSectionDirectory=DirectoryName[$InputFileName];
Print["HeavyQuarkXSection.m by Xiang Chen, Xin Guan, Chuan-Qi He, Xiao Liu and Yan-Qing Ma"];
Print["For evaluation of total cross sections of heavy-quark-pair production at lepton colliders up to N3LO in QCD."];
Print["For the syntax, use \"?HQXSection\"."]


(* ::Input::Initialization:: *)
Begin["`Private`"];


(* ::Input::Initialization:: *)
ClearAll[HQInputParameter];
HQInputParameter=Association[];


(* ::Input::Initialization:: *)
(*default parameter for charm quark*)
HQInputParameter["Charm"]=Association[];
(*HQInputParameter["Charm"]["Charge"]=2/3;*)
HQInputParameter["Charm"]["Mass"]=15/10;


(* ::Input::Initialization:: *)
(*default parameter for bottom quark*)
HQInputParameter["Bottom"]=Association[];
(*HQInputParameter["Bottom"]["Charge"]=-1/3;*)
HQInputParameter["Bottom"]["Mass"]=48/10;


(* ::Input::Initialization:: *)
(*default parameter for top quark*)
HQInputParameter["Top"]=Association[];
(*HQInputParameter["Top"]["Charge"]=2/3;*)
HQInputParameter["Top"]["Mass"]=17334/100;


(* ::Input::Initialization:: *)
(*Feynman prescription of m^2 - i0^+ *)
$Prescription=-1;


(* Transform series expansion data to explicit expression*)
hqlog[x_,prescription_]:=If[Element[x,Reals]&&x<0, Log[Abs[x]] + prescription*I Pi ,Log[x]];
hqpower[x_,mu_,prescription_]:=If[Element[x,Reals]&&x<0, Power[Abs[x],mu]*Exp[prescription* I Pi*mu],If[mu===0,1,Power[x,mu]]];
HQEvaluateExpansion[exp_, x0_,prescription_:1]:=Fold[Inner[Times, #2, #1, Plus]&, exp, {Prepend[Power[hqlog[x0,prescription], Range[Length[exp]-1]], 1], Power[x0, Range[0, Length[exp[[1]]]-1]]}];
Attributes[HQEvaluateAsymptoticExpansion] = {Listable};
HQEvaluateAsymptoticExpansion[mu_ -> exp_, x0_, prescription_:1]:=hqpower[x0, mu,prescription]*HQEvaluateExpansion[exp, x0,prescription];


(* ::Input::Initialization:: *)
(*Dimensionless squared amplitude*)
(*Squared amplitude is expressed as series expansions at {0, 1/4, 1/2, 3/4, 1}*)
HQToPiecewise[pieceps_]:=Module[{coupling,seg,sign,charge,flux},
seg={{0,0,1/8},{1/8,1/4,3/8},{3/8,1/2,5/8},{5/8,3/4,7/8},{7/8,1,1}};
sign={1,-1,1,1,-1};
Piecewise[Table[
{Total@HQEvaluateAsymptoticExpansion[pieceps[[i]],sign[[i]]*(mhat-seg[[i,2]]),$Prescription*sign[[i]]],Between[mhat,{Min[seg[[i]]],Max[seg[[i]]]}]},{i,1,Length[seg]}]]]


(* ::Input::Initialization:: *)
HQInitialize[]:=Module[{exp,filename},
Do[
filename=FileNameJoin[{$HQXSectionDirectory,"expansions","exp_"<>order<>"_"<>current}];
If[MemberQ[{"N2LO","N3LO"},order],exp=Get[filename<>"_"<>nsQ]];
If[MemberQ[{"NLO","LO"},order]&&nsQ==="NS",exp=Get[filename]];
If[MemberQ[{"NLO","LO"},order]&&nsQ==="S",exp=Table[{0->ConstantArray[0,{1,40}]},5]];
HQPiecewise["Top",order,current,nsQ]=HQToPiecewise[exp]
,{nsQ,{"NS","S"}},{current,{"gamma","gammaZ0","Z0"}},{order,{"LO","NLO","N2LO","N3LO"}}];
Do[
filename=FileNameJoin[{$HQXSectionDirectory,"expansions","exp_"<>order<>"_gamma"}];
If[MemberQ[{"N2LO","N3LO"},order],exp=Get[filename<>"_NS_"<>type]];
If[MemberQ[{"NLO","LO"},order],exp=Get[filename<>"_"<>type]];
HQPiecewise[type,order,"gamma","NS"]=HQToPiecewise[exp]
,{type,{"Charm","Bottom"}},{order,{"LO","NLO","N2LO","N3LO"}}]
];


(* ::Input::Initialization:: *)
(* Include prefactor in cross section*)
HQXSection[heavyquarktype_,order_,currenttype_,nsQ_,mhat0_,Lmu20_]:=Module[{coupling,flux,res},
If[mhat0<0||mhat0>1,Print["Error: physical region is allowed, where 0< 4m^2/s < 1"];Return[$Failed]];
If[MemberQ[{0,1/4,1},mhat0],Print["Error: physical singularities at these values {0, 1/4, 1} are not allowd"];Return[$Failed]];
If[!KeyExistsQ[HQInputParameter,heavyquarktype],Print["Error: heavy-quark type is not defined"];Return[$Failed]];

(*prefactor, normalize to build in parameter setting*)
coupling=\[Alpha]^2 * Power[\[Alpha]s,Switch[order,
"LO",0,
"NLO",1,
"N2LO",2,
"N3LO",3]];
flux=mhat0/(4 *Rationalize[Power[HQInputParameter[heavyquarktype]["Mass"],2],10^-15]);
res=coupling*flux*Sum[(HQPiecewise[heavyquarktype,order,type1,type2]/.{mhat->mhat0,Lmu2->Lmu20}//Re)
,{type1,Switch[currenttype,"gamma",{"gamma"},"gammaZ0",{"gammaZ0"},"Z0",{"Z0"},"All",{"gamma","gammaZ0","Z0"}]}
,{type2,Switch[nsQ,"NS",{"NS"},"S",{"S"},"All",{"NS","S"}]}];
If[(Head[res/.{\[Alpha]->1,\[Alpha]s->1}]===Real)||(Head[res/.{\[Alpha]->1,\[Alpha]s->1}]===Integer),Return[res],Print["Error: wrong input!"];Return[$Failed]]
];


(* ::Input::Initialization:: *)
End[];


(* ::Input::Initialization:: *)
EndPackage[];


(* ::Input::Initialization:: *)
HQInitialize[]


==> tutorial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22477,        549]
NotebookOptionsPosition[     18503,        475]
NotebookOutlinePosition[     18903,        491]
CellTagsIndexPosition[     18860,        488]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Tutorial notebook for the HeavyQuarkXSection package", "Title",
 CellChangeTimes->{{3.873356613594317*^9, 
  3.873356640911853*^9}},ExpressionUUID->"eeb5bb8f-1032-4e83-a4ab-\
313988b96152"],

Cell["\<\
This is a tutorial notebook describing the usage of the HeavyQuarkXSection \
package, which could be used to evaluate the total cross sections of \
heavy-quark-pair production up to N3LO in QCD.\
\>", "Text",
 CellChangeTimes->{{3.8733566625661087`*^9, 3.87335673827715*^9}, {
  3.87336263837416*^9, 3.873362644810092*^9}, {3.873362691085064*^9, 
  3.873362715782902*^9}, {3.873363398030248*^9, 3.8733633990428715`*^9}, {
  3.8733634318021727`*^9, 3.873363433243414*^9}, {3.8733637389048233`*^9, 
  3.873363791485924*^9}},ExpressionUUID->"f562ad2d-c75b-4b4f-a60c-\
5b7adc34cd83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<HeavyQuarkXSection.m\>\""}], "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a0ce6f9e-77fc-4e14-8bab-7e12e6261a41"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"HeavyQuarkXSection.m by Xiang Chen, Xin Guan, Chuan-Qi He, Xiao \
Liu and Yan-Qing Ma\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.8977429245508237`*^9, 3.8977431940447083`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9118dfcf-1309-4cb8-bdd0-2aa653dcac82"],

Cell[BoxData[
 FormBox["\<\"For evaluation of total cross sections of heavy-quark-pair \
production at lepton colliders up to N3LO in QCD.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.8977429245508237`*^9, 3.897743194050708*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b9d89926-c819-4e88-9342-1f4891848233"],

Cell[BoxData[
 FormBox["\<\"For the syntax, use \\\"?HQXSection\\\".\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.8977429245508237`*^9, 3.897743194060708*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d2366d6c-b14f-4252-9d81-1bb6af6bea01"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic usage", "Section",
 CellChangeTimes->{{3.8733568319692183`*^9, 3.873356842015163*^9}, {
  3.8733657135749493`*^9, 
  3.8733657137125287`*^9}},ExpressionUUID->"cfe19e8c-6bd6-4c7b-bbd6-\
4c74701e87fc"],

Cell["\<\
The \"all-in-one function\" HQXSection may be all what you need. This \
function evaluates the total cross sections of heavy-quark-pair production. \
The result has at least 10 correct digits in the physical region. The \
electromagnetic coupling constant \[Alpha] and strong coupling constant \
\[Alpha]s are factored out explicitly in the output. Note the mass dimension \
of cross sections is GeV^(-2). 

Typical usage looks like 
\tHQXSection[HeavyQuarkType, CurrentOrder, CurrentType, nsQ, x, Lmu2]
where 
\tHeavyQuarkType is the flavor of the heavy quark you are considering, could \
be \[OpenCurlyDoubleQuote]Top\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Bottom\[CloseCurlyDoubleQuote], or \
\[OpenCurlyDoubleQuote]Charm\[CloseCurlyDoubleQuote];
\tCurrentOrder is the perturbation order in QCD, i.e., could be \
\[OpenCurlyDoubleQuote]LO\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]NLO\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]N2LO\[CloseCurlyDoubleQuote] \
or \[OpenCurlyDoubleQuote]N3LO\[CloseCurlyDoubleQuote];
\tCurrentType is the type of the current you are considering, could be \
\[OpenCurlyDoubleQuote]gamma\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]gammaZ0\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Z0\[CloseCurlyDoubleQuote], or \
\[OpenCurlyDoubleQuote]All\[CloseCurlyDoubleQuote];
\tnsQ is the (non-)singlet contribution you are considering, could be \
\[OpenCurlyDoubleQuote]NS\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]S\
\[CloseCurlyDoubleQuote], or \[OpenCurlyDoubleQuote]All\
\[CloseCurlyDoubleQuote];
\tx means the ratio 4m^2/s, could be any real number in the interval (0,1), \
except 1/4;
\tLmu2 is the logarithm of the ratio of squared renormalization scale \[Mu]^2 \
and center-of-mass energy s;
Note that
\t\[OpenCurlyDoubleQuote]gammaZ0\[CloseCurlyDoubleQuote] contains already the \
Z0-gamma exchanged counterpart (namely it contains \
\[OpenCurlyDoubleQuote]gammaZ0\[CloseCurlyDoubleQuote]+\[OpenCurlyDoubleQuote]\
Z0gamma\[CloseCurlyDoubleQuote]);
\tFor \[OpenCurlyDoubleQuote]bottom\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]Charm\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]CurrentType\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]nsQ\[CloseCurlyDoubleQuote] can only be set as \
\[OpenCurlyDoubleQuote]gamma\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]NS\[CloseCurlyDoubleQuote].
\t\
\>", "Text",
 CellChangeTimes->{{3.873356862794807*^9, 3.873356892306126*^9}, {
   3.873364191877*^9, 3.873364776033128*^9}, {3.8733648179541426`*^9, 
   3.8733649255557775`*^9}, {3.873365002049819*^9, 3.8733650035468564`*^9}, {
   3.873365548203432*^9, 3.8733655492448435`*^9}, 3.8733662325621605`*^9, {
   3.897743267350728*^9, 3.897743351352184*^9}, {3.897743441630124*^9, 
   3.8977436071811666`*^9}, {3.897744582303952*^9, 3.897744626669893*^9}, {
   3.897744718854433*^9, 
   3.8977449006296396`*^9}},ExpressionUUID->"ff48177c-e16c-4587-81a3-\
6b44d8675b9f"],

Cell["\<\
For example, the future electron-positron collider would work at sqrt(s) = \
500 GeV, and on shell top quark mass can be chosen as 173.34 GeV, so x is \
approximately 4*(17334/50000)^2. We can evaluate the N3LO cross section for \
top-pair production as follows.\
\>", "Text",
 CellChangeTimes->{{3.873364779750972*^9, 3.873364783719221*^9}, {
   3.8733651585747414`*^9, 3.873365172783224*^9}, {3.8733652068614674`*^9, 
   3.8733652734435205`*^9}, {3.8733653370918884`*^9, 3.87336542229461*^9}, 
   3.8733662984589243`*^9},ExpressionUUID->"0b472ffd-1841-43f7-a1f6-\
f986be64f6b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Top\>\"", ",", "\"\<N3LO\>\"", ",", "\"\<All\>\"", ",", "\"\<All\>\"", 
   ",", 
   RowBox[{"4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"17334", "/", "50000"}], ")"}], "^", "2"}]}], ",", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8733644702199574`*^9, 3.8733644776193285`*^9}, 
   3.8733645615713778`*^9, {3.873365100853468*^9, 3.873365109229868*^9}, 
   3.873365307751952*^9, 3.873365361928013*^9, {3.8977449518582225`*^9, 
   3.8977449711886854`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"20e32dbc-bc81-4fce-8675-c3cbd15600a5"],

Cell[BoxData[
 FormBox[
  RowBox[{"0.0000188890243885718848103987112786171`14.328093093843679", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox["\[Alpha]s", "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8733569174421186`*^9, 3.8733627329806232`*^9, 3.873362825949802*^9, {
   3.8733644706440735`*^9, 3.8733644779753475`*^9}, 3.8733645674050207`*^9, 
   3.873364789662936*^9, 3.8733649609715796`*^9, 3.873365109819255*^9, 
   3.873365308308649*^9, 3.873365375225709*^9, 3.8733659172008133`*^9, 
   3.873366184924363*^9, 3.8733665187132263`*^9, 3.897744975418445*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"ae6c2a01-2edb-4a43-9cc1-4ac3ed89fa64"]
}, Open  ]],

Cell["\<\
Here we have chosen the renormalization scale \[Mu] to be equal to sqrt(s). \
If you would like to investigate the scale dependence, just variate this \
argument.\
\>", "Text",
 CellChangeTimes->{{3.8733654510537834`*^9, 3.8733655190056505`*^9}, {
  3.8733663115734916`*^9, 
  3.873366312810622*^9}},ExpressionUUID->"149fe189-4fb5-477e-bbda-\
b60c164b3ee3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Top\>\"", ",", "\"\<N3LO\>\"", ",", "\"\<All\>\"", ",", "\"\<All\>\"", 
   ",", 
   RowBox[{"4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"17334", "/", "50000"}], ")"}], "^", "2"}]}], ",", 
   RowBox[{"Log", "[", "4", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Top\>\"", ",", "\"\<N3LO\>\"", ",", "\"\<All\>\"", ",", "\"\<All\>\"", 
   ",", 
   RowBox[{"4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"17334", "/", "50000"}], ")"}], "^", "2"}]}], ",", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "/", "4"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.873365444710524*^9, 3.8733654461468763`*^9}, {
  3.8733655240877132`*^9, 3.873365530333181*^9}, {3.8977450003941274`*^9, 
  3.8977450135145097`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0a6cd4df-898f-4413-93d3-b8e572d2f8dd"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "0.00012480508201325498161143634893116441`14.779188216673552", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox["\[Alpha]s", "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.873365526404785*^9, 3.873365530787488*^9}, 
   3.8733661849874773`*^9, 3.8733665187757607`*^9, 3.897745014079809*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b2e85d7b-485f-4b0d-a698-64568f5b1628"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
   "-", "0.00004809505075413279826525030697134826`14.365056334045418"}], " ", 
   
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox["\[Alpha]s", "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.873365526404785*^9, 3.873365530787488*^9}, 
   3.8733661849874773`*^9, 3.8733665187757607`*^9, 3.8977450141445208`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"ca657ec3-080b-4fa6-8e74-6d63ca5afcc8"]
}, Open  ]],

Cell["\<\
Similarly, for other contributions, other heavy flavors and other \
perturbation orders.\
\>", "Text",
 CellChangeTimes->{{3.873365533208396*^9, 3.8733655419904613`*^9}, {
  3.8733655792133517`*^9, 3.873365605769121*^9}, {3.873365685361014*^9, 
  3.873365695869291*^9}, {3.8977450649785833`*^9, 
  3.8977450833728447`*^9}},ExpressionUUID->"f0255bf7-1aff-4d0d-b098-\
ba274d69b100"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Top\>\"", ",", "\"\<N3LO\>\"", ",", "\"\<gammaZ0\>\"", ",", 
   "\"\<NS\>\"", ",", 
   RowBox[{"4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"17334", "/", "50000"}], ")"}], "^", "2"}]}], ",", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "/", "4"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897745201873931*^9, 3.8977452080375133`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d7fc2a63-871c-45e1-9a2d-507acc524ca8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "3.47379708514055299529921994740858`14.79747788228484*^-6"}], 
   " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox["\[Alpha]s", "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.89774520934486*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"9908e1ad-94e3-4f9b-a594-2a4aab7050dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Top\>\"", ",", "\"\<N3LO\>\"", ",", "\"\<Z0\>\"", ",", "\"\<S\>\"", 
   ",", 
   RowBox[{"4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"17334", "/", "50000"}], ")"}], "^", "2"}]}], ",", 
   RowBox[{"Log", "[", "4", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8977451000729504`*^9, 3.8977451031178474`*^9}, {
  3.897745168358638*^9, 3.8977451744843936`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"7fcfa203-e504-4f95-a413-b4fb93d2425d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "1.07522274121005294811834399717869`14.998473878162928*^-6"}],
    " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox["\[Alpha]s", "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8977451076133537`*^9, {3.897745171109951*^9, 3.8977451751354575`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"61092cd2-4758-4203-8073-0e56ac6ede30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Charm\>\"", ",", "\"\<N2LO\>\"", ",", "\"\<gamma\>\"", ",", 
   "\"\<NS\>\"", ",", 
   RowBox[{"5", "/", "8"}], ",", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "/", "4"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897745121241137*^9, 3.897745134100874*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3bce06b4-3c69-490e-9e41-67a5789ec3f1"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "0.71670526177866742240177099619422517297`14.608088709861166", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox["\[Alpha]s", "2"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8977451362350597`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"0f80c412-6733-4d32-9a17-be8aa1ba3e38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Bottom\>\"", ",", "\"\<NLO\>\"", ",", "\"\<gamma\>\"", ",", 
   "\"\<NS\>\"", ",", 
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"Log", "[", "4", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8977451453443294`*^9, 3.8977451574478903`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e405526f-9912-4d40-b967-e3dd3794ee9d"],

Cell[BoxData[
 FormBox[
  RowBox[{"0.00882204726823768446180555564130593849`15.", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", "\[Alpha]s"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.897745158194363*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d3136ba5-d0eb-4a1d-8c91-b2e447c3d80a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input parameters", "Section",
 CellChangeTimes->{{3.873357203624107*^9, 3.873357213653069*^9}, {
   3.873358322769937*^9, 3.87335832944062*^9}, 
   3.873365709898961*^9},ExpressionUUID->"79208529-5302-43aa-8240-\
befdb91b078d"],

Cell["\<\
We allow users to modify the on shell mass of the heavy quarks, in the unit \
of GeV. By default, we have\
\>", "Text",
 CellChangeTimes->{{3.873358334484713*^9, 3.873358658820581*^9}, {
  3.873358750774164*^9, 3.873358841402995*^9}, {3.873362090876423*^9, 
  3.8733621114306803`*^9}, {3.873362176623406*^9, 3.873362384794269*^9}, {
  3.8733624223709297`*^9, 3.8733624251718807`*^9}, {3.87336593595397*^9, 
  3.8733660187109613`*^9}},ExpressionUUID->"469c7081-a997-49db-8f73-\
1e9dbc412c14"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HQInputParameter", "[", "\"\<Charm\>\"", "]"}], "[", 
   "\"\<Mass\>\"", "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HQInputParameter", "[", "\"\<Bottom\>\"", "]"}], "[", 
   "\"\<Mass\>\"", "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HQInputParameter", "[", "\"\<Top\>\"", "]"}], "[", "\"\<Mass\>\"",
    "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.873362395715856*^9, 3.873362436508031*^9}, {
  3.8733660209169025`*^9, 3.8733660338984923`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"4831740d-2290-414a-9ac1-e8b98c40d1f4"],

Cell[BoxData[
 FormBox["1.5`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.8733624068047543`*^9, 3.873362409768408*^9}, 
   3.873362439894579*^9, {3.8733660251649637`*^9, 3.8733660343317747`*^9}, 
   3.873366185097427*^9, 3.8733665188815618`*^9, 3.8977452268272605`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"a763827b-4875-4c2e-9e2a-2af14e1b556e"],

Cell[BoxData[
 FormBox["4.8`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.8733624068047543`*^9, 3.873362409768408*^9}, 
   3.873362439894579*^9, {3.8733660251649637`*^9, 3.8733660343317747`*^9}, 
   3.873366185097427*^9, 3.8733665188815618`*^9, 3.8977452268302546`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e66dfb14-57c8-417a-93ed-18aa0571db98"],

Cell[BoxData[
 FormBox["173.34`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.8733624068047543`*^9, 3.873362409768408*^9}, 
   3.873362439894579*^9, {3.8733660251649637`*^9, 3.8733660343317747`*^9}, 
   3.873366185097427*^9, 3.8733665188815618`*^9, 3.897745226833284*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"6b7fd76c-3e7f-481b-b1ad-d65f0f5021a6"]
}, Open  ]],

Cell["\<\
If you would like to change some input masses, just use the following. Note \
that rational numbers are preferred, else you might lose significant digits \
during evaluations.\
\>", "Text",
 CellChangeTimes->{{3.87336219192444*^9, 3.8733622017755947`*^9}, {
  3.873362447881865*^9, 3.873362457382073*^9}, {3.873366050478096*^9, 
  3.8733661502996693`*^9}, {3.8733663272978015`*^9, 
  3.8733663592995443`*^9}},ExpressionUUID->"ce47001e-19ba-4cfe-8011-\
9d41fbcc1207"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HQInputParameter", "[", "\"\<Top\>\"", "]"}], "[", 
    "\"\<Mass\>\"", "]"}], "=", 
   RowBox[{"1725", "/", "10"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HQInitialize", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8733624713658733`*^9, 3.873362473297351*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"1759403e-8199-4277-a27b-a61d7b0187c6"],

Cell["\<\
Here HQInitialize[] is used to (re-)prepare the piecewise functions of \
corresponding cross sections. Now, you are able to evaluate cross sections \
under the new configuration.\
\>", "Text",
 CellChangeTimes->{{3.873362478721262*^9, 3.873362553191216*^9}, {
   3.873365819748047*^9, 3.8733658461361732`*^9}, 3.8733659984566975`*^9, {
   3.8733660838594074`*^9, 3.873366084463375*^9}, {3.8733661626017885`*^9, 
   3.8733661685705633`*^9}, {3.8733663774836407`*^9, 
   3.8733663848638506`*^9}},ExpressionUUID->"2e0ad4f1-9f47-4d8b-97e2-\
8b1364bf1379"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HQXSection", "[", 
  RowBox[{
  "\"\<Top\>\"", ",", "\"\<N3LO\>\"", ",", "\"\<All\>\"", ",", "\"\<All\>\"", 
   ",", 
   RowBox[{"4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1725", "/", "5000"}], ")"}], "^", "2"}]}], ",", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.897745304778473*^9, 3.897745314741759*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"4d50d50c-85a6-40f2-8257-eab693f525bc"],

Cell[BoxData[
 FormBox[
  RowBox[{"0.0000176072053888610801521378724165098`14.289647241141717", " ", 
   SuperscriptBox["\[Alpha]", "2"], " ", 
   SuperscriptBox["\[Alpha]s", "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.897745317187173*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c448d6ac-e606-473d-8631-9699a7f721e1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1428, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2bfb1527-2cf5-4856-a18e-966adf1744e6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 195, 3, 98, "Title",ExpressionUUID->"eeb5bb8f-1032-4e83-a4ab-313988b96152"],
Cell[778, 27, 589, 10, 35, "Text",ExpressionUUID->"f562ad2d-c75b-4b4f-a60c-5b7adc34cd83"],
Cell[CellGroupData[{
Cell[1392, 41, 229, 5, 28, "Input",ExpressionUUID->"a0ce6f9e-77fc-4e14-8bab-7e12e6261a41"],
Cell[CellGroupData[{
Cell[1646, 50, 319, 6, 22, "Print",ExpressionUUID->"9118dfcf-1309-4cb8-bdd0-2aa653dcac82"],
Cell[1968, 58, 345, 7, 22, "Print",ExpressionUUID->"b9d89926-c819-4e88-9342-1f4891848233"],
Cell[2316, 67, 275, 6, 22, "Print",ExpressionUUID->"d2366d6c-b14f-4252-9d81-1bb6af6bea01"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2640, 79, 211, 4, 67, "Section",ExpressionUUID->"cfe19e8c-6bd6-4c7b-bbd6-4c74701e87fc"],
Cell[2854, 85, 2972, 53, 380, "Text",ExpressionUUID->"ff48177c-e16c-4587-81a3-6b44d8675b9f"],
Cell[5829, 140, 590, 10, 58, "Text",ExpressionUUID->"0b472ffd-1841-43f7-a1f6-f986be64f6b3"],
Cell[CellGroupData[{
Cell[6444, 154, 611, 14, 28, "Input",ExpressionUUID->"20e32dbc-bc81-4fce-8675-c3cbd15600a5"],
Cell[7058, 170, 676, 11, 33, "Output",ExpressionUUID->"ae6c2a01-2edb-4a43-9cc1-4ac3ed89fa64"]
}, Open  ]],
Cell[7749, 184, 367, 8, 35, "Text",ExpressionUUID->"149fe189-4fb5-477e-bbda-b60c164b3ee3"],
Cell[CellGroupData[{
Cell[8141, 196, 908, 23, 48, "Input",ExpressionUUID->"0a6cd4df-898f-4413-93d3-b8e572d2f8dd"],
Cell[9052, 221, 433, 8, 33, "Output",ExpressionUUID->"b2e85d7b-485f-4b0d-a698-64568f5b1628"],
Cell[9488, 231, 459, 10, 33, "Output",ExpressionUUID->"ca657ec3-080b-4fa6-8e74-6d63ca5afcc8"]
}, Open  ]],
Cell[9962, 244, 390, 8, 35, "Text",ExpressionUUID->"f0255bf7-1aff-4d0d-b098-ba274d69b100"],
Cell[CellGroupData[{
Cell[10377, 256, 490, 12, 28, "Input",ExpressionUUID->"d7fc2a63-871c-45e1-9a2d-507acc524ca8"],
Cell[10870, 270, 352, 8, 33, "Output",ExpressionUUID->"9908e1ad-94e3-4f9b-a594-2a4aab7050dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11259, 283, 511, 12, 28, "Input",ExpressionUUID->"7fcfa203-e504-4f95-a413-b4fb93d2425d"],
Cell[11773, 297, 406, 9, 33, "Output",ExpressionUUID->"61092cd2-4758-4203-8073-0e56ac6ede30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12216, 311, 401, 9, 28, "Input",ExpressionUUID->"3bce06b4-3c69-490e-9e41-67a5789ec3f1"],
Cell[12620, 322, 337, 7, 33, "Output",ExpressionUUID->"0f80c412-6733-4d32-9a17-be8aa1ba3e38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12994, 334, 380, 8, 28, "Input",ExpressionUUID->"e405526f-9912-4d40-b967-e3dd3794ee9d"],
Cell[13377, 344, 295, 6, 33, "Output",ExpressionUUID->"d3136ba5-d0eb-4a1d-8c91-b2e447c3d80a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13721, 356, 233, 4, 67, "Section",ExpressionUUID->"79208529-5302-43aa-8240-befdb91b078d"],
Cell[13957, 362, 501, 9, 35, "Text",ExpressionUUID->"469c7081-a997-49db-8f73-1e9dbc412c14"],
Cell[CellGroupData[{
Cell[14483, 375, 648, 15, 67, "Input",ExpressionUUID->"4831740d-2290-414a-9ac1-e8b98c40d1f4"],
Cell[15134, 392, 356, 5, 31, "Output",ExpressionUUID->"a763827b-4875-4c2e-9e2a-2af14e1b556e"],
Cell[15493, 399, 356, 5, 31, "Output",ExpressionUUID->"e66dfb14-57c8-417a-93ed-18aa0571db98"],
Cell[15852, 406, 357, 5, 31, "Output",ExpressionUUID->"6b7fd76c-3e7f-481b-b1ad-d65f0f5021a6"]
}, Open  ]],
Cell[16224, 414, 476, 9, 35, "Text",ExpressionUUID->"ce47001e-19ba-4cfe-8011-9d41fbcc1207"],
Cell[16703, 425, 406, 10, 48, "Input",ExpressionUUID->"1759403e-8199-4277-a27b-a61d7b0187c6"],
Cell[17112, 437, 561, 10, 35, "Text",ExpressionUUID->"2e0ad4f1-9f47-4d8b-97e2-8b1364bf1379"],
Cell[CellGroupData[{
Cell[17698, 451, 430, 11, 28, "Input",ExpressionUUID->"4d50d50c-85a6-40f2-8257-eab693f525bc"],
Cell[18131, 464, 332, 6, 33, "Output",ExpressionUUID->"c448d6ac-e606-473d-8631-9699a7f721e1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


